Post-adiabatic effects sourced by radiation reaction for inspiraling, eccentric binaries in post-Newtonian theory

The adiabatic approximation, in which eccentric binaries evolve under orbit-averaged fluxes, is widely used in gravitational-wave and astrophysical modeling. We use resummed multiple-scale analysis, which is closely related to near-identity averaging transformations, to derive post-adiabatic corrections from leading-order radiation reaction and explain how the accuracy of the adiabatic approximation depends on the initial orbital phase. While the secular evolution equations for the eccentricity and semi-major axis receive no explicit first post-adiabatic corrections, their solutions acquire such corrections through the initial conditions. We also derive the change in the functional form of the gravitational-wave polarizations that cancels the gauge dependence of the orbital elements at first post-adiabatic order, ensuring agreement between waveforms evaluated at the same physical event in different coordinates. At a radial turning point, the first post-adiabatic oscillations of the semi-major axis and eccentricity vanish, so the initial osculating energy and angular momentum agree with their orbit-averaged values up to second post-adiabatic corrections. When initialized elsewhere along the orbit, the adiabatic approximation can accumulate significant dephasing, which the first post-adiabatic approximation can substantially reduce. Both dephasings can change sign across parameter space, consistent with competing contributions from successive orders. Accounting for initialization is therefore essential for assessing the accuracy of these approximations, particularly for long-lived, highly eccentric binaries.

==> anc/PA_RR_supplement.m <==
(* ::Package:: *)

(* ============================================================================
   Supplemental material: sourcing functions for PA due to 2.5PN radiation
   reaction, in the resummed MSA formalism.

   Conventions follow the paper (Kepler problem as in Poisson & Will 2014):
     * Units G = c = 1.
     * \[CurlyTheta] is the true anomaly (not the "f" of Poisson & Will).
     * Kepler orbit:  r = p/(1 + e Cos[\[CurlyTheta]]),  p = a (1 - e^2),
                      \[Phi] = \[CurlyTheta] + \[Omega].
     * Perturbing acceleration:
         \[Delta]a = \[ScriptCapitalR] n + \[ScriptCapitalS] \[Lambda] + \[ScriptCapitalW] e_z.
     * Orbital elements X_\[Alpha] = {p, e, \[CurlyPi], \[GothicT]},
       with \[GothicT] = \[Epsilon] t, evolved in the true anomaly:

         dX_\[Alpha]/d\[CurlyTheta] = \[Epsilon] Q0_\[Alpha] + \[Epsilon]^2 Q1_\[Alpha].

       Q1_\[Alpha] is the correction from the radiation-reaction term in
       d\[CurlyTheta]/dt (LPE for \[CurlyTheta]).  All Q's are \[Epsilon]-free.

   Symbols:
     p, e          semi-latus rectum and eccentricity
     \[CurlyTheta] true anomaly
     m, \[Eta]     total mass and symmetric mass ratio
     \[Epsilon]    bookkeeping parameter (\[Epsilon] << 1)
     ag, bg        2.5PN radiation-reaction gauge parameters a_g, b_g:
                     (a_g, b_g) = (0, 0)       Burke-Thorne gauge
                     (a_g, b_g) = (-2/5, 0)    Schafer gauge
                     (a_g, b_g) = (-2/3, 4/9)  harmonic / Damour-Deruelle gauge

   Since \[ScriptCapitalW] = 0, d\[Iota]/dt = d\[CapitalOmega]/dt = 0 and
   \[CurlyPi] = \[Omega] + \[CapitalOmega] Cos[\[Iota]] evolves like \[Omega].

   Loading this file only defines expressions and is fast.  The
   consistency checks are evaluated on demand: e.g. evaluate `checks`,
   `checksY`, `checksSec`, `checkGresum`, `checksReg` or `checkWill`
   (each should return zeros; the symbolic integrals can take minutes).

   Contents:
     1. Radiation-reaction acceleration  \[ScriptCapitalR], \[ScriptCapitalS], \[ScriptCapitalW]
     2. Lagrange planetary equations and dt/d\[CurlyTheta]
     3. LO sourcing functions   Q0p, Q0e, Q0w, Q0t
     4. NLO sourcing functions  Q1p, Q1e, Q1w, Q1t
     5. Explicit closed forms   Q0pExplicit, ..., Q1tExplicit
     6. Gauge rules and consistency checks
     7. Oscillatory 1PA corrections  Y1a, Y1e, Y1w, Y1t (and Y1p), with
        coefficients fa[n], fe[n], fw[n] (and fp[n])
     8. 1PA secular evolution (standard MSA): Jacobian F and source calG
     9. Regularized elements {p, Ax, Ay, \[GothicT]} vs orbital phase \[Phi]:
        LPE, LO sources, 1PA oscillations, resummed 1PA secular evolution
   ============================================================================ *)


(* ---------------------------------------------------------------------------
   1. 2.5PN radiation-reaction acceleration (G = c = 1)
   --------------------------------------------------------------------------- *)

A[ag_, bg_] :=
  44/3 + 35/3 ag - 5 bg + e (80/3 + 125/6 ag - 55/4 bg) Cos[\[CurlyTheta]] +
   e^2 (2 + 5/3 ag + 5/2 bg + (10 + 15/2 ag - 45/4 bg) Cos[\[CurlyTheta]]^2);

B[ag_, bg_] :=
  4 + e (10 + 35/6 ag - 5/2 bg) Cos[\[CurlyTheta]] -
   e^2 (9 + 35/3 ag - 5 bg - (15 + 35/2 ag - 15/2 bg) Cos[\[CurlyTheta]]^2);

\[ScriptCapitalR][ag_, bg_] :=
  8/5 \[Epsilon] \[Eta] m^(7/2)/p^(9/2) (1 + e Cos[\[CurlyTheta]])^3 *
   e Sin[\[CurlyTheta]] A[ag, bg];

\[ScriptCapitalS][ag_, bg_] :=
  -8/5 \[Epsilon] \[Eta] m^(7/2)/p^(9/2) (1 + e Cos[\[CurlyTheta]])^4 B[ag, bg];

\[ScriptCapitalW][ag_, bg_] := 0;


(* ---------------------------------------------------------------------------
   2. Lagrange planetary equations (d/dt) and dt/d\[CurlyTheta]
   --------------------------------------------------------------------------- *)

dpdt = 2 Sqrt[p^3/m] \[ScriptCapitalS][ag, bg]/(1 + e Cos[\[CurlyTheta]]);

dedt = Sqrt[p/m] (\[ScriptCapitalR][ag, bg] Sin[\[CurlyTheta]] +
     \[ScriptCapitalS][ag, bg] (2 Cos[\[CurlyTheta]] + e (1 + Cos[\[CurlyTheta]]^2))/
      (1 + e Cos[\[CurlyTheta]]));

d\[CurlyPi]dt = 1/e Sqrt[p/m] (-\[ScriptCapitalR][ag, bg] Cos[\[CurlyTheta]] +
     \[ScriptCapitalS][ag, bg] (2 + e Cos[\[CurlyTheta]])/(1 + e Cos[\[CurlyTheta]]) Sin[\[CurlyTheta]]);

(* d\[CurlyTheta]/dt = Newtonian part + radiation-reaction part *)
d\[CurlyTheta]dtNewt = Sqrt[m/p^3] (1 + e Cos[\[CurlyTheta]])^2;
d\[CurlyTheta]dtRR = 1/e Sqrt[p/m] (\[ScriptCapitalR][ag, bg] Cos[\[CurlyTheta]] -
     \[ScriptCapitalS][ag, bg] (2 + e Cos[\[CurlyTheta]])/(1 + e Cos[\[CurlyTheta]]) Sin[\[CurlyTheta]]);

(* dt/d\[CurlyTheta] expanded to first order in the radiation-reaction term *)
dtd\[CurlyTheta]Newt = 1/d\[CurlyTheta]dtNewt;
dtd\[CurlyTheta]RR   = -d\[CurlyTheta]dtRR/d\[CurlyTheta]dtNewt^2;


(* ---------------------------------------------------------------------------
   3. LO sourcing functions:  coefficient of \[Epsilon]^1 in dX/d\[CurlyTheta]
   --------------------------------------------------------------------------- *)

pos = {p > 0, m > 0, 0 < e < 1};

Q0p = dpdt          dtd\[CurlyTheta]Newt/\[Epsilon];
Q0e = dedt          dtd\[CurlyTheta]Newt/\[Epsilon];
Q0w = d\[CurlyPi]dt dtd\[CurlyTheta]Newt/\[Epsilon];
Q0t = dtd\[CurlyTheta]Newt;   (* d\[GothicT]/d\[CurlyTheta] = \[Epsilon] dt/d\[CurlyTheta] *)


(* ---------------------------------------------------------------------------
   4. NLO sourcing functions:  coefficient of \[Epsilon]^2 in dX/d\[CurlyTheta]
   --------------------------------------------------------------------------- *)

Q1p = dpdt          dtd\[CurlyTheta]RR/\[Epsilon]^2;
Q1e = dedt          dtd\[CurlyTheta]RR/\[Epsilon]^2;
Q1w = d\[CurlyPi]dt dtd\[CurlyTheta]RR/\[Epsilon]^2;
Q1t = dtd\[CurlyTheta]RR/\[Epsilon];


(* ---------------------------------------------------------------------------
   5. Explicit closed forms
   NLO: dtd\[CurlyTheta]RR = \[Epsilon] Q0w dtd\[CurlyTheta]Newt, hence
        Q1_\[Alpha] = Q0w Q0_\[Alpha]   for \[Alpha] = p, e, \[CurlyPi], \[GothicT].
   --------------------------------------------------------------------------- *)

Q0pExplicit = -(4 m^(5/2) \[Eta] (1 + e Cos[\[CurlyTheta]]))/(15 p^(3/2)) *
  (48 - (18 + 35 ag - 15 bg) e^2
   + 10 e (12 + 7 ag - 3 bg) Cos[\[CurlyTheta]]
   + 15 e^2 (6 + 7 ag - 3 bg) Cos[2 \[CurlyTheta]]);

Q0eExplicit = -(m^(5/2) \[Eta] (1 + e Cos[\[CurlyTheta]]))/(60 p^(5/2)) *
  (e (832 - 252 e^2 - 380 ag e^2 + 105 bg e^2)
   + 2 (384 + (736 + 380 ag - 105 bg) e^2) Cos[\[CurlyTheta]]
   + 8 e (232 + 138 e^2 - 15 bg (4 + 3 e^2) + 10 ag (14 + 15 e^2)) Cos[2 \[CurlyTheta]]
   + 10 e^2 (160 + 148 ag - 75 bg) Cos[3 \[CurlyTheta]]
   + e^3 (300 + 300 ag - 225 bg) Cos[4 \[CurlyTheta]]);

Q0wExplicit = -(m^(5/2) \[Eta] (1 + e Cos[\[CurlyTheta]]) Sin[\[CurlyTheta]])/(30 e p^(5/2)) *
  (384 + 736 e^2 + 360 ag e^2 - 270 bg e^2
   + e (1856 + 564 e^2 + 140 ag (8 + 3 e^2) - 15 bg (32 + 21 e^2)) Cos[\[CurlyTheta]]
   + 10 e^2 (160 + 148 ag - 75 bg) Cos[2 \[CurlyTheta]]
   + e^3 (300 + 300 ag - 225 bg) Cos[3 \[CurlyTheta]]);

Q0tExplicit = p^(3/2)/(Sqrt[m] (1 + e Cos[\[CurlyTheta]])^2);

Q1pExplicit = Q0wExplicit Q0pExplicit;
Q1eExplicit = Q0wExplicit Q0eExplicit;
Q1wExplicit = Q0wExplicit^2;
Q1tExplicit = Q0wExplicit Q0tExplicit;


(* ---------------------------------------------------------------------------
   6. Gauge rules and consistency checks
   --------------------------------------------------------------------------- *)

gaugeRules = <|
  "BurkeThorne"    -> {ag -> 0,    bg -> 0},
  "Schafer"        -> {ag -> -2/5, bg -> 0},
  "DamourDeruelle" -> {ag -> -2/3, bg -> 4/9}   (* harmonic gauge *)
|>;
(* Example:  Q0p /. gaugeRules["DamourDeruelle"] *)

(* Each entry should simplify to 0. *)
checks := Simplify[TrigReduce[#], pos] & /@ {
  Q0p - Q0pExplicit, Q0e - Q0eExplicit, Q0w - Q0wExplicit, Q0t - Q0tExplicit,
  Q1p - Q1pExplicit, Q1e - Q1eExplicit, Q1w - Q1wExplicit, Q1t - Q1tExplicit
};


(* ---------------------------------------------------------------------------
   7. Oscillatory 1PA corrections Y^{(1)}_\[Alpha]

   Y^{(1)}_\[Alpha] is the average-free antiderivative of the average-free
   LO source:   dY^{(1)}_\[Alpha]/d\[CurlyTheta] = Q0_\[Alpha] - <Q0_\[Alpha]>,
   <Y^{(1)}_\[Alpha]> = 0,  with <.> the average over \[CurlyTheta] in [0, 2\[Pi]).
   Here p, e, a denote the 0PA (secular) elements, i.e. \tilde{p}, \tilde{e},
   \tilde{a} in the paper.  The coefficients f are polynomials in e.
   --------------------------------------------------------------------------- *)

aOfp = p/(1 - e^2);   (* semi-major axis, a = p/(1 - e^2) *)

(* LPE for the semi-major axis, needed for Y1a *)
dadt = 2 Sqrt[aOfp^3/m]/Sqrt[1 - e^2] *
   (e Sin[\[CurlyTheta]] \[ScriptCapitalR][ag, bg] +
    (1 + e Cos[\[CurlyTheta]]) \[ScriptCapitalS][ag, bg]);
Q0a = dadt dtd\[CurlyTheta]Newt/\[Epsilon];

(* f^{(n \[CurlyTheta])}_a *)
fa[1] = -1/30 (-15 bg (16 + 18 e^2 + e^4) + 20 ag (28 + 45 e^2 + 4 e^4)
          + 4 (528 + 526 e^2 + 21 e^4));
fa[2] = -2/3 e (86 + 36 e^2 - 3 bg (8 + 3 e^2) + ag (56 + 30 e^2));
fa[3] = -1/180 e^2 (-45 bg (52 + 5 e^2) + 76 (76 + 9 e^2) + 60 ag (82 + 11 e^2));
fa[4] = -1/6 (55 + 52 ag - 30 bg) e^3;
fa[5] = -1/4 (4 + 4 ag - 3 bg) e^4;

(* f^{(n \[CurlyTheta])}_e *)
fe[1] = -1/60 (768 + 2 (1616 + 660 ag - 225 bg) e^2 + 5 (60 + 44 ag - 15 bg) e^4);
fe[2] = -1/3 e (56 + 66 e^2 - 3 bg (4 + 7 e^2) + ag (28 + 58 e^2));
fe[3] = -1/360 e^2 (5056 + 1404 e^2 - 45 bg (44 + 13 e^2) + 60 ag (68 + 25 e^2));
fe[4] = -1/12 (55 + 52 ag - 30 bg) e^3;
fe[5] = -1/8 (4 + 4 ag - 3 bg) e^4;

(* f^{(n \[CurlyTheta])}_\[CurlyPi] *)
fw[1] = 1/60 (768 - 10 (-80 + 20 ag + 3 bg) e^2 + 3 (44 + 20 ag - 15 bg) e^4);
fw[2] = 1/3 e (56 + 25 e^2 - 3 bg (4 + 3 e^2) + 4 ag (7 + 3 e^2));
fw[3] = 1/360 e^2 (5056 + 564 e^2 - 45 bg (44 + 7 e^2) + 60 ag (68 + 7 e^2));
fw[4] = 1/12 (55 + 52 ag - 30 bg) e^3;
fw[5] = 1/8 (4 + 4 ag - 3 bg) e^4;

Y1a = \[Eta] m^(5/2) e/(aOfp^(3/2) (1 - e^2)^(7/2)) *
   Sum[fa[n] Sin[n \[CurlyTheta]], {n, 1, 5}];
Y1e = \[Eta] m^(5/2)/(aOfp^(5/2) (1 - e^2)^(5/2)) *
   Sum[fe[n] Sin[n \[CurlyTheta]], {n, 1, 5}];
Y1w = \[Eta] m^(5/2)/(e aOfp^(5/2) (1 - e^2)^(5/2)) *
   Sum[fw[n] Cos[n \[CurlyTheta]], {n, 1, 5}];

(* Y^{(1)}_\[GothicT] = (\[ScriptL] - \[CurlyTheta]) Sqrt[a^3/m], with the mean anomaly
   \[ScriptL] = u - e Sin[u] and the eccentric anomaly
   u = \[CurlyTheta] - 2 ArcTan[\[Beta]e Sin[\[CurlyTheta]]/(1 + \[Beta]e Cos[\[CurlyTheta]])].
   This form is continuous and 2\[Pi]-periodic in \[CurlyTheta]. *)
\[Beta]e = (1 - Sqrt[1 - e^2])/e;
Y1t = Sqrt[aOfp^3/m] *
   (-2 ArcTan[\[Beta]e Sin[\[CurlyTheta]]/(1 + \[Beta]e Cos[\[CurlyTheta]])]
    - e Sqrt[1 - e^2] Sin[\[CurlyTheta]]/(1 + e Cos[\[CurlyTheta]]));

(* Same construction for the semi-latus rectum p *)
fp[1] = 336 + 140 ag - 60 bg + (54 + 35 ag - 15 bg) e^2;
fp[2] = 10 e (15 + 14 ag - 6 bg);
fp[3] = 5 e^2 (6 + 7 ag - 3 bg);
Y1p = -(2 \[Eta] m^(5/2) e)/(15 p^(3/2)) *
   Sum[fp[n] Sin[n \[CurlyTheta]], {n, 1, 3}];

(* Checks: each entry should simplify to 0. *)
avg[f_] := 1/(2 Pi) Integrate[f, {\[CurlyTheta], 0, 2 Pi}, Assumptions -> pos];
checksY := Simplify[TrigReduce[#], pos] & /@ {
  D[Y1p, \[CurlyTheta]] - (Q0p - avg[Q0p]),
  D[Y1a, \[CurlyTheta]] - (Q0a - avg[Q0a]),
  D[Y1e, \[CurlyTheta]] - (Q0e - avg[Q0e]),
  D[Y1w, \[CurlyTheta]] - (Q0w - avg[Q0w]),
  D[Y1t, \[CurlyTheta]] - (Q0t - Sqrt[aOfp^3/m])   (* <Q0t> = Sqrt[a^3/m] *)
};


(* ---------------------------------------------------------------------------
   8. 1PA secular evolution in the standard (Poisson & Will) MSA variables
      X_\[Alpha] = {a, e, \[CurlyPi], \[GothicT]}:

        d a1/d\[Zeta] = a1 Faa + e1 Fae
        d e1/d\[Zeta] = e1 Fee + a1 Fea
        d w1/d\[Zeta] = calG
        d t1/d\[Zeta] = a1 Fta

      a1, e1, w1, t1 are the 1PA secular pieces \tilde{X}^{(1)}; here a and e
      stand for the 0PA secular solution \tilde{a}^{(0)}, \tilde{e}^{(0)}.
      F^\[Alpha]_\[Beta] = D[<Q0_\[Alpha]>, X_\[Beta]] is the Jacobian of the
      orbit-averaged LO sources.  The \[CurlyPi] row vanishes since <Q0w> = 0.
   --------------------------------------------------------------------------- *)

subA = p -> a (1 - e^2);   (* express p in terms of a *)
posA = {a > 0, m > 0, 0 < e < 1};

(* Orbit-averaged LO sources in terms of (a, e) *)
avgQ0aExplicit = -(2 m^(5/2) \[Eta] (96 + 292 e^2 + 37 e^4))/(15 a^(3/2) (1 - e^2)^(7/2));
avgQ0eExplicit = -(m^(5/2) \[Eta] e (304 + 121 e^2))/(15 a^(5/2) (1 - e^2)^(5/2));
avgQ0tExplicit = Sqrt[a^3/m];

(* Jacobian components *)
Faa = -(m^(5/2) \[Eta] (-96 - 196 e^2 + 255 e^4 + 37 e^6))/(5 a^(5/2) (1 - e^2)^(9/2));
Fae = -(2 m^(5/2) \[Eta] e (1256 + 1608 e^2 + 111 e^4))/(15 a^(3/2) (1 - e^2)^(9/2));
Fea = -(m^(5/2) \[Eta] e (-304 + 183 e^2 + 121 e^4))/(6 a^(7/2) (1 - e^2)^(7/2));
Fee = -(m^(5/2) \[Eta] (304 + 1579 e^2 + 242 e^4))/(15 a^(5/2) (1 - e^2)^(7/2));
Fta = 3/2 Sqrt[a/m];
Fte = 0;

(* 1PA secular source for \[CurlyPi]:
     calG = < Y1a D[Q0w, a] + Y1e D[Q0w, e] > + < Q1w >
          = calGcoupling                       + avgQ1w,
   i.e. the orbit-averaged coupling of the 1PA oscillations to the gradient of
   the LO source, plus the orbit average of the NLO source.  The same function
   is obtained in the resummed formalism (cf. eqn:1PA_sec_resum_peri). *)
calG = (m^5 \[Eta]^2)/(21600 a^5 (1 - e^2)^5) *
  (675 bg^2 (1024 + 5456 e^2 + 3600 e^4 + 189 e^6)
   + 600 ag^2 (6272 + 21808 e^2 + 10656 e^4 + 459 e^6)
   - 450 ag bg (7168 + 31280 e^2 + 17856 e^4 + 837 e^6)
   - 180 bg (15872 + 93888 e^2 + 56640 e^4 + 2511 e^6)
   + 120 ag (34816 + 235584 e^2 + 133008 e^4 + 5643 e^6)
   + 8 (-293376 + 2181632 e^2 + 1368177 e^4 + 51732 e^6));

(* Coupling contribution < Y1a D[Q0w, a] + Y1e D[Q0w, e] > *)
calGcoupling = (m^5 \[Eta]^2)/(43200 a^5 e^2 (1 - e^2)^5) *
  (-3538944
   - 18432 (2288 + 1080 ag - 405 bg) e^2
   - 16 (2210944 + 343200 ag^2 - 773280 bg + 37125 bg^2 - 180 ag (-10528 + 1255 bg)) e^4
   - 60 (19852 + 1360 ag^2 - 7620 bg - 585 bg^2 + 80 ag (229 + 51 bg)) e^6
   + 27 (4112 + 4800 ag^2 - 3600 bg + 675 bg^2 - 60 ag (-172 + 75 bg)) e^8);

(* NLO-source contribution < Q1w > *)
avgQ1w = Together[calG - calGcoupling];

(* Checks: each entry should simplify to 0. *)
avgA[f_] := 1/(2 Pi) Integrate[f, {\[CurlyTheta], 0, 2 Pi}, Assumptions -> posA];
checksSec := Simplify[#, posA] & /@ {
  avgA[Q0a /. subA] - avgQ0aExplicit,
  avgA[Q0e /. subA] - avgQ0eExplicit,
  D[avgQ0aExplicit, a] - Faa,
  D[avgQ0aExplicit, e] - Fae,
  D[avgQ0eExplicit, a] - Fea,
  D[avgQ0eExplicit, e] - Fee,
  D[avgQ0tExplicit, a] - Fta,
  avgA[(Y1a /. subA) D[Q0w /. subA, a] + (Y1e /. subA) D[Q0w /. subA, e]] - calGcoupling,
  avgA[Q1w /. subA] - avgQ1w
};

(* Same coupling term in the resummed variables {p, e}: should also give 0. *)
checkGresum := Simplify[
   (avg[Y1p D[Q0w, p] + Y1e D[Q0w, e]] /. subA) - calGcoupling, posA];


(* ---------------------------------------------------------------------------
   9. Regularized orbital elements  X_\[Alpha] = {p, Ax, Ay, \[GothicT]}
      with the orbital phase \[Phi] = \[CurlyTheta] + \[CurlyPi] as the
      independent variable.

        Ax = e Cos[\[CurlyPi]],  Ay = e Sin[\[CurlyPi]]   (\[ScriptCapitalA]_x, \[ScriptCapitalA]_y in the paper)
        e Cos[\[CurlyTheta]] = Ax Cos[\[Phi]] + Ay Sin[\[Phi]]
        e Sin[\[CurlyTheta]] = Ax Sin[\[Phi]] - Ay Cos[\[Phi]]

      The LPE are regular as e -> 0, and d\[Phi]/dt is purely Keplerian, so

        dX_\[Alpha]/d\[Phi] = \[Epsilon] Q0_\[Alpha]   (exact; no NLO source Q1).

      MSA: slow variable \[CapitalPhi] = \[Epsilon] \[Phi], averages over \[Phi],
        X_\[Alpha] = \tilde{X}_\[Alpha](\[CapitalPhi]) + \[Epsilon] Y^{(1)}_\[Alpha](\[CapitalPhi], \[Phi]).
   --------------------------------------------------------------------------- *)

ecReg = Ax Cos[\[Phi]] + Ay Sin[\[Phi]];   (* e Cos[\[CurlyTheta]] *)
esReg = Ax Sin[\[Phi]] - Ay Cos[\[Phi]];   (* e Sin[\[CurlyTheta]] *)
e2Reg = Ax^2 + Ay^2;                       (* e^2 *)
posReg = {p > 0, m > 0, Ax \[Element] Reals, Ay \[Element] Reals, Ax^2 + Ay^2 < 1};

(* Radiation-reaction acceleration of Sec. 1, rewritten in (Ax, Ay, \[Phi]) *)
Areg = 44/3 + 35/3 ag - 5 bg + (80/3 + 125/6 ag - 55/4 bg) ecReg +
   e2Reg (2 + 5/3 ag + 5/2 bg) + (10 + 15/2 ag - 45/4 bg) ecReg^2;
Breg = 4 + (10 + 35/6 ag - 5/2 bg) ecReg -
   e2Reg (9 + 35/3 ag - 5 bg) + (15 + 35/2 ag - 15/2 bg) ecReg^2;
RrrReg = 8/5 \[Epsilon] \[Eta] m^(7/2)/p^(9/2) (1 + ecReg)^3 esReg Areg;
SrrReg = -8/5 \[Epsilon] \[Eta] m^(7/2)/p^(9/2) (1 + ecReg)^4 Breg;

(* Regularized LPE *)
dpdtReg  = 2 Sqrt[p^3/m] SrrReg/(1 + ecReg);
dAxdtReg = Sqrt[p/m] (RrrReg Sin[\[Phi]] +
     SrrReg (Ax + (2 + ecReg) Cos[\[Phi]])/(1 + ecReg));
dAydtReg = Sqrt[p/m] (-RrrReg Cos[\[Phi]] +
     SrrReg (Ay + (2 + ecReg) Sin[\[Phi]])/(1 + ecReg));
d\[Phi]dtReg = Sqrt[m/p^3] (1 + ecReg)^2;

(* LO sourcing functions (\[Epsilon] stripped) *)
Q0pReg  = dpdtReg/d\[Phi]dtReg/\[Epsilon];
Q0AxReg = dAxdtReg/d\[Phi]dtReg/\[Epsilon];
Q0AyReg = dAydtReg/d\[Phi]dtReg/\[Epsilon];
Q0tReg  = 1/d\[Phi]dtReg;   (* d\[GothicT]/d\[Phi] = \[Epsilon] dt/d\[Phi] *)

(* --- Explicit LO sourcing functions --- *)
Q0pRegExplicit = -(4 m^(5/2) \[Eta] (1 + Ax Cos[\[Phi]] + Ay Sin[\[Phi]]))/(15 p^(3/2)) *
  (48 - 18 Ax^2 - 35 ag Ax^2 + 15 bg Ax^2 - 18 Ay^2 - 35 ag Ay^2 + 15 bg Ay^2
   + 10 (12 + 7 ag - 3 bg) Ax Cos[\[Phi]]
   + 15 (6 + 7 ag - 3 bg) (Ax^2 - Ay^2) Cos[2 \[Phi]]
   + 10 (12 + 7 ag - 3 bg) Ay Sin[\[Phi]]
   + 30 (6 + 7 ag - 3 bg) Ax Ay Sin[2 \[Phi]]);

Q0AxRegExplicit = -(m^(5/2) \[Eta] (1 + Ax Cos[\[Phi]] + Ay Sin[\[Phi]]))/(60 p^(5/2)) *
  (832 Ax - 252 Ax^3 - 380 ag Ax^3 + 105 bg Ax^3 - 252 Ax Ay^2 - 380 ag Ax Ay^2 + 105 bg Ax Ay^2
   + 2 (384 + (736 + 380 ag - 105 bg) Ax^2 + (-64 - 380 ag + 105 bg) Ay^2) Cos[\[Phi]]
   + 4 Ax (4 (116 + 69 Ax^2 - 36 Ay^2) + 20 ag (14 + 15 Ax^2 - 12 Ay^2)
           - 15 bg (8 + 6 Ax^2 - 3 Ay^2)) Cos[2 \[Phi]]
   + 10 (160 + 148 ag - 75 bg) (Ax^2 - Ay^2) Cos[3 \[Phi]]
   + 75 (4 + 4 ag - 3 bg) (Ax^3 - 3 Ax Ay^2) Cos[4 \[Phi]]
   + 20 (80 + 76 ag - 21 bg) Ax Ay Sin[\[Phi]]
   + 2 Ay (928 + 560 ag - 240 bg + (972 + 1140 ag - 315 bg) Ax^2
           + (132 + 60 ag - 45 bg) Ay^2) Sin[2 \[Phi]]
   + 20 (160 + 148 ag - 75 bg) Ax Ay Sin[3 \[Phi]]
   + 75 (4 + 4 ag - 3 bg) (3 Ax^2 Ay - Ay^3) Sin[4 \[Phi]]);

Q0AyRegExplicit = -(m^(5/2) \[Eta] (1 + Ax Cos[\[Phi]] + Ay Sin[\[Phi]]))/(60 p^(5/2)) *
  (832 Ay - 252 Ax^2 Ay - 380 ag Ax^2 Ay + 105 bg Ax^2 Ay - 252 Ay^3 - 380 ag Ay^3 + 105 bg Ay^3
   + 20 (80 + 76 ag - 21 bg) Ax Ay Cos[\[Phi]]
   - 4 Ay (464 - 144 Ax^2 + 276 Ay^2 + 15 bg (-8 + 3 Ax^2 - 6 Ay^2)
           + ag (280 - 240 Ax^2 + 300 Ay^2)) Cos[2 \[Phi]]
   - 20 (160 + 148 ag - 75 bg) Ax Ay Cos[3 \[Phi]]
   - 75 (4 + 4 ag - 3 bg) (3 Ax^2 Ay - Ay^3) Cos[4 \[Phi]]
   + 2 (384 + (-64 - 380 ag + 105 bg) Ax^2 + (736 + 380 ag - 105 bg) Ay^2) Sin[\[Phi]]
   + 2 Ax (928 + 560 ag - 240 bg + (132 + 60 ag - 45 bg) Ax^2
           + (972 + 1140 ag - 315 bg) Ay^2) Sin[2 \[Phi]]
   + 10 (160 + 148 ag - 75 bg) (Ax^2 - Ay^2) Sin[3 \[Phi]]
   + 75 (4 + 4 ag - 3 bg) (Ax^3 - 3 Ax Ay^2) Sin[4 \[Phi]]);

Q0tRegExplicit = p^(3/2)/(Sqrt[m] (1 + Ax Cos[\[Phi]] + Ay Sin[\[Phi]])^2);

(* --- Orbit averages over \[Phi] (0PA secular sources) --- *)
avgQ0pReg  = -(8 m^(5/2) \[Eta] (8 + 7 (Ax^2 + Ay^2)))/(5 p^(3/2));
avgQ0AxReg = -(m^(5/2) \[Eta] Ax (304 + 121 (Ax^2 + Ay^2)))/(15 p^(5/2));
avgQ0AyReg = -(m^(5/2) \[Eta] Ay (304 + 121 (Ax^2 + Ay^2)))/(15 p^(5/2));
avgQ0tReg  = (p/(1 - Ax^2 - Ay^2))^(3/2)/Sqrt[m];   (* = Sqrt[a^3/m] *)

(* --- 1PA oscillatory corrections Y^{(1)}_\[Alpha](\[Phi]) ---
   Here p, Ax, Ay denote the resummed secular elements \tilde{p}, \tilde{A}_x, \tilde{A}_y. *)
Y1pReg = -(4 m^(5/2) \[Eta] (Ay Cos[\[Phi]] - Ax Sin[\[Phi]]))/(15 p^(3/2)) *
  (-168 - 70 ag + 30 bg - (42 + 35 ag - 15 bg) (Ax^2 + Ay^2)
   - 10 (15 + 14 ag - 6 bg) Ax Cos[\[Phi]]
   - 5 (6 + 7 ag - 3 bg) (Ax^2 - Ay^2) Cos[2 \[Phi]]
   - 10 (15 + 14 ag - 6 bg) Ay Sin[\[Phi]]
   - 10 (6 + 7 ag - 3 bg) Ax Ay Sin[2 \[Phi]]);

Y1AxReg = (m^(5/2) \[Eta])/(60 p^(5/2)) *
  (2 Ax Ay (1216 + 84 Ax^2 + 84 Ay^2 - 15 bg (14 + Ax^2 + Ay^2)
            + 40 ag (19 + 2 Ax^2 + 2 Ay^2)) Cos[\[Phi]]
   + 20 Ay (56 + 107 Ax^2 + 25 Ay^2 - 3 bg (4 + 11 Ax^2 + 3 Ay^2)
            + 4 ag (7 + 26 Ax^2 + 3 Ay^2)) Cos[2 \[Phi]]
   + (5056/3 Ax Ay + 1360 ag Ax Ay - 660 bg Ax Ay + 608 Ax^3 Ay + 680 ag Ax^3 Ay
      - 240 bg Ax^3 Ay + 48 Ax Ay^3 - 40 ag Ax Ay^3 - 60 bg Ax Ay^3) Cos[3 \[Phi]]
   + 5 (55 + 52 ag - 30 bg) (3 Ax^2 Ay - Ay^3) Cos[4 \[Phi]]
   + 30 (4 + 4 ag - 3 bg) (Ax^3 Ay - Ax Ay^3) Cos[5 \[Phi]]
   + (-768 - 3232 Ax^2 - 1320 ag Ax^2 + 450 bg Ax^2 - 300 Ax^4 - 220 ag Ax^4 + 75 bg Ax^4
      - 800 Ay^2 + 200 ag Ay^2 + 30 bg Ay^2 - 432 Ax^2 Ay^2 - 280 ag Ax^2 Ay^2
      + 120 bg Ax^2 Ay^2 - 132 Ay^4 - 60 ag Ay^4 + 45 bg Ay^4) Sin[\[Phi]]
   + (-1120 Ax - 560 ag Ax + 240 bg Ax - 1320 Ax^3 - 1160 ag Ax^3 + 420 bg Ax^3
      + 320 Ax Ay^2 + 680 ag Ax Ay^2 - 60 bg Ax Ay^2) Sin[2 \[Phi]]
   + (-2528/3 Ax^2 - 680 ag Ax^2 + 330 bg Ax^2 - 234 Ax^4 - 250 ag Ax^4 + 195/2 bg Ax^4
      + 2528/3 Ay^2 + 680 ag Ay^2 - 330 bg Ay^2 + 420 Ax^2 Ay^2 + 540 ag Ax^2 Ay^2
      - 135 bg Ax^2 Ay^2 + 94 Ay^4 + 70 ag Ay^4 - 105/2 bg Ay^4) Sin[3 \[Phi]]
   - 5 (55 + 52 ag - 30 bg) (Ax^3 - 3 Ax Ay^2) Sin[4 \[Phi]]
   - 15/2 (4 + 4 ag - 3 bg) (Ax^4 - 6 Ax^2 Ay^2 + Ay^4) Sin[5 \[Phi]]);

Y1AyReg = (m^(5/2) \[Eta])/(60 p^(5/2)) *
  ((768 + 3 (44 + 20 ag - 15 bg) Ax^4 + 2 (1616 + 660 ag - 225 bg) Ay^2
      + 5 (60 + 44 ag - 15 bg) Ay^4
      + 2 Ax^2 (400 - 15 bg + 216 Ay^2 - 60 bg Ay^2 + 20 ag (-5 + 7 Ay^2))) Cos[\[Phi]]
   + 20 Ax (56 + 25 Ax^2 + 107 Ay^2 - 3 bg (4 + 3 Ax^2 + 11 Ay^2)
            + 4 ag (7 + 3 Ax^2 + 26 Ay^2)) Cos[2 \[Phi]]
   + (2528/3 Ax^2 + 680 ag Ax^2 - 330 bg Ax^2 + 94 Ax^4 + 70 ag Ax^4 - 105/2 bg Ax^4
      - 2528/3 Ay^2 - 680 ag Ay^2 + 330 bg Ay^2 + 420 Ax^2 Ay^2 + 540 ag Ax^2 Ay^2
      - 135 bg Ax^2 Ay^2 - 234 Ay^4 - 250 ag Ay^4 + 195/2 bg Ay^4) Cos[3 \[Phi]]
   + 5 (55 + 52 ag - 30 bg) (Ax^3 - 3 Ax Ay^2) Cos[4 \[Phi]]
   + 15/2 (4 + 4 ag - 3 bg) (Ax^4 - 6 Ax^2 Ay^2 + Ay^4) Cos[5 \[Phi]]
   + (-2432 Ax Ay - 1520 ag Ax Ay + 420 bg Ax Ay - 168 Ax^3 Ay - 160 ag Ax^3 Ay
      + 30 bg Ax^3 Ay - 168 Ax Ay^3 - 160 ag Ax Ay^3 + 30 bg Ax Ay^3) Sin[\[Phi]]
   + (1120 Ay + 560 ag Ay - 240 bg Ay - 320 Ax^2 Ay - 680 ag Ax^2 Ay + 60 bg Ax^2 Ay
      + 1320 Ay^3 + 1160 ag Ay^3 - 420 bg Ay^3) Sin[2 \[Phi]]
   + (5056/3 Ax Ay + 1360 ag Ax Ay - 660 bg Ax Ay + 48 Ax^3 Ay - 40 ag Ax^3 Ay
      - 60 bg Ax^3 Ay + 608 Ax Ay^3 + 680 ag Ax Ay^3 - 240 bg Ax Ay^3) Sin[3 \[Phi]]
   + 5 (55 + 52 ag - 30 bg) (3 Ax^2 Ay - Ay^3) Sin[4 \[Phi]]
   + 30 (4 + 4 ag - 3 bg) (Ax^3 Ay - Ax Ay^3) Sin[5 \[Phi]]);

(* Y^{(1)}_\[GothicT] = (\[ScriptL] - \[CurlyTheta]) Sqrt[a^3/m], as in Sec. 7, written in (Ax, Ay, \[Phi]) *)
Y1tReg = Sqrt[p^3/(m (1 - Ax^2 - Ay^2)^3)] *
  (-2 ArcTan[(Ax Sin[\[Phi]] - Ay Cos[\[Phi]])/
       (1 + Sqrt[1 - Ax^2 - Ay^2] + Ax Cos[\[Phi]] + Ay Sin[\[Phi]])]
   - Sqrt[1 - Ax^2 - Ay^2] (Ax Sin[\[Phi]] - Ay Cos[\[Phi]])/
       (1 + Ax Cos[\[Phi]] + Ay Sin[\[Phi]]));

(* --- Resummed 1PA secular evolution in \[CapitalPhi] = \[Epsilon] \[Phi] ---
     d\tilde{p}/d\[CapitalPhi]   = avgQ0pReg
     d\tilde{A}x/d\[CapitalPhi]  = avgQ0AxReg - \[Epsilon] Ay calGReg
     d\tilde{A}y/d\[CapitalPhi]  = avgQ0AyReg + \[Epsilon] Ax calGReg
     d\tilde{\[GothicT]}/d\[CapitalPhi] = avgQ0tReg
   The O(\[Epsilon]) terms are < Sum_\[Beta] Y1_\[Beta] D[Q0_\[Alpha], X_\[Beta]] >; they
   vanish for p and \[GothicT].  calGReg is calG of Sec. 8 written in
   (p, Ax, Ay), so d\tilde{\[CurlyPi]}/d\[CapitalPhi] = \[Epsilon] calG and
   d\tilde{e}/d\[CapitalPhi] has no O(\[Epsilon]) term, recovering the
   (e, \[CurlyPi]) results. *)
calGReg = (m^5 \[Eta]^2)/(21600 p^5) *
  (675 bg^2 (1024 + 5456 e2Reg + 3600 e2Reg^2 + 189 e2Reg^3)
   + 600 ag^2 (6272 + 21808 e2Reg + 10656 e2Reg^2 + 459 e2Reg^3)
   - 450 ag bg (7168 + 31280 e2Reg + 17856 e2Reg^2 + 837 e2Reg^3)
   - 180 bg (15872 + 93888 e2Reg + 56640 e2Reg^2 + 2511 e2Reg^3)
   + 120 ag (34816 + 235584 e2Reg + 133008 e2Reg^2 + 5643 e2Reg^3)
   + 8 (-293376 + 2181632 e2Reg + 1368177 e2Reg^2 + 51732 e2Reg^3));

dpd\[CapitalPhi]Sec  = avgQ0pReg;
dAxd\[CapitalPhi]Sec = avgQ0AxReg - \[Epsilon] Ay calGReg;
dAyd\[CapitalPhi]Sec = avgQ0AyReg + \[Epsilon] Ax calGReg;
dtd\[CapitalPhi]Sec  = avgQ0tReg;

(* --- Checks: each entry should simplify to 0 --- *)
avgReg[f_] := 1/(2 Pi) Integrate[f, {\[Phi], 0, 2 Pi}, Assumptions -> posReg];
XReg  = {p, Ax, Ay};
Y1Reg = {Y1pReg, Y1AxReg, Y1AyReg};
coupling[Q_] := avgReg[Sum[Y1Reg[[i]] D[Q, XReg[[i]]], {i, 1, 3}]];
checksReg := Simplify[TrigReduce[#], posReg] & /@ {
  Q0pReg - Q0pRegExplicit, Q0AxReg - Q0AxRegExplicit,
  Q0AyReg - Q0AyRegExplicit, Q0tReg - Q0tRegExplicit,
  avgReg[Q0pReg] - avgQ0pReg, avgReg[Q0AxReg] - avgQ0AxReg,
  avgReg[Q0AyReg] - avgQ0AyReg, avgReg[Q0tReg] - avgQ0tReg,
  D[Y1pReg,  \[Phi]] - (Q0pReg  - avgQ0pReg),
  D[Y1AxReg, \[Phi]] - (Q0AxReg - avgQ0AxReg),
  D[Y1AyReg, \[Phi]] - (Q0AyReg - avgQ0AyReg),
  D[Y1tReg,  \[Phi]] - (Q0tReg  - avgQ0tReg),
  avgReg[Y1pReg], avgReg[Y1AxReg], avgReg[Y1AyReg],
  coupling[Q0pReg],
  coupling[Q0AxReg] + Ay calGReg,
  coupling[Q0AyReg] - Ax calGReg,
  coupling[Q0tReg]
};

(* Comparison with Will (2019), Eq. (13): in the harmonic gauge the 1PA
   oscillation in p, rewritten in (e, \[CurlyPi], \[CurlyTheta]), is
     Y1p = -4/5 \[Eta] p (m/p)^(5/2) e ((36 + 4 e^2) Sin[\[CurlyTheta]] + 5 e Sin[2 \[CurlyTheta]]).
   Should return 0. *)
Y1pWill = -4/5 \[Eta] p (m/p)^(5/2) e ((36 + 4 e^2) Sin[\[CurlyTheta]] + 5 e Sin[2 \[CurlyTheta]]);
checkWill := Simplify[
   (Y1pReg /. {Ax -> e Cos[\[CurlyPi]], Ay -> e Sin[\[CurlyPi]]}
           /. \[Phi] -> \[CurlyPi] + \[CurlyTheta]
           /. gaugeRules["DamourDeruelle"]) - Y1pWill,
   {p > 0, m > 0, 0 < e < 1}];

